Local Lexing

We introduce a novel parsing concept called local lexing. It integrates the classically separated stages of lexing and parsing by allowing lexing to be dependent upon the parsing progress and by providing a simple mechanism for constraining lexical ambiguity. This makes it possible for language design to be composable not only at the level of context-free grammars, but also at the lexical level. It also makes it possible to include lightweight error-handling directly as part of the language specification instead of leaving it up to the implementation. We present a high-level algorithm for local lexing, which is an extension of Earley's algorithm. We have formally verified the correctness of our algorithm with respect to its local lexing semantics in Isabelle/HOL.

==> Local Lexing - ARXIV/dots/texdot.sh <==
dot2tex --preproc $1.dot | dot2tex > $1.tex
pdflatex $1.tex

==> dots/texdot.sh <==
dot2tex --preproc $1.dot | dot2tex > $1.tex
pdflatex $1.tex
